hyppo: A Multivariate Hypothesis Testing Python Package

We introduce hyppo, a unified library for performing multivariate hypothesis testing, including independence, two-sample, and k-sample testing. While many multivariate independence tests have R packages available, the interfaces are inconsistent and most are not available in Python. hyppo includes many state of the art multivariate testing procedures. The package is easy-to-use and is flexible enough to enable future extensions. The documentation and all releases are available at https://hyppo.neurodata.io.

==> makefile.sh <==
LATEX = pdflatex
TEX = main
BIBTEX = bibtex

default: $(TEX).tex
	$(RM) -f  *.blg *.dvi *.log *.toc *.lof *.lot *.cb *.bbl *.brf *.out *.aux $(TEX).ps;
	$(LATEX) $(TEX).tex; $(BIBTEX) $(TEX); $(LATEX) $(TEX).tex; $(LATEX) $(TEX).tex;
	open $(TEX).pdf &

clean:
	$(RM) -f *.aux *.blg *.dvi *.log *.toc *.lof *.lot *.cb *.bbl $(TEX).ps *~;

check:
	@echo "Passing the check will cause make to report Error 1.";
	$(LATEX) $(TEX)  | grep -i undefined;

